The evolution of early and late type galaxies in the COSMOS up to z~1.2

The Cosmic Evolution Survey (COSMOS) allows for the first time a highly significant census of environments and structures up to redshift one, as well as a full morphological description of the galaxy population. In this paper we present a study aimed to constrain the evolution, in the redshift range 0.2 < z < 1.2, of the mass content of different morphological types and its dependence on the environmental density. We use a deep multicolor catalog, covering an area of ~0.7 square degrees inside the COSMOS field, with accurate photometric redshifts (i < 26.5 and dz/(z+1) ~ 0.035). We estimate galaxy stellar masses by fitting the multi-color photometry to a grid of composite stellar population models. We quantitatively describe the galaxy morphology by fitting PSF convolved Sersic profiles to the galaxy surface brightness distributions down to F814 = 24 mag for a sample of 41300 objects. We confirm an evolution of the morphological mix with redshift: the higher the redshift the more disk-dominated galaxies become important. We find that the morphological mix is a function of the local comoving density: the morphology density relation extends up to the highest redshift explored. The stellar mass function of disk-dominated galaxies is consistent with being constant with redshift. Conversely, the stellar mass function of bulge-dominated systems shows a decline in normalization with redshift. Such different behaviors of late-types and early-types stellar mass functions naturally set the redshift evolution of the transition mass. ABRIDGED

==> mkps.sh <==
#!/bin/bash

latex ms_apj_v4
latex ms_apj_v4
#bibtex ms_apj_v4
#latex ms_apj_v4
#latex ms_apj_v4
#latex ms_apj_v4
dvips ms_apj_v4 -o ms_apj_v4.ps

